Temporal Correlations and Inelastic Dynamics in a Vibrated Binary Granular Mixture

We investigate the dynamics of binary mixtures of inelastic particles through event-driven molecular dynamics simulations, focusing on velocity autocorrelation functions (VACFs). The study examines two distinct particle types under varying inelasticity conditions, systematically analyzing coefficients of restitution (CoR) ranging from 0.80 to 0.95. Like-particle interactions (AA and BB) maintain equal CoR values, while unlike-particle interactions (AB) are assigned the average CoR. The simulation framework incorporates a vibrating base system to maintain energy input and system stability. Our analysis reveals significant differences in VACF decay rates between Type 1 and Type 2 particles, demonstrating non-equipartition of energy within the binary mixture. The degree of this disparity is strongly influenced by the coefficient of restitution, with lower CoR values leading to more pronounced differences between particle types. These findings provide insights into the complex dynamics of granular gases and the role of inelasticity in energy distribution within binary mixtures. Our study contributes to the understanding of non-equilibrium statistical mechanics in granular systems and has potential implications for industrial processes involving particulate materials, such as fluidized beds and pneumatic conveying systems.

==> latex2pdf.sh <==
#! /bin/tcsh

latex hsvdf.tex
latex hsvdf.tex

dvipdf hsvdf.dvi
dvipdf hsvdf.dvi

acroread hsvdf.pdf

